Zero forcing in generalized Petersen graphs: improved stabilization and sharp small-step thresholds

The zero forcing number of the generalized Petersen graph $P(n,k)$ is $2k+2$ for every integer $k\ge2$ and $n\ge2k^2+1$, improving the sufficient threshold $2k^2+k+1$ of Kim, Kim and Lee without a coprimality assumption. We bound the span of connected stalled sets containing an outer edge. The remaining exceptional lifts lie on a single inner track with its spokes and project into a proper stalled set. For $k=6$, the least stabilization threshold lies between $32$ and $73$. We also give boundary and fort proofs of the sharp thresholds $13$ for $k=3$ and $18$ for $k=4$, including exact zero forcing numbers below those thresholds.

==> anc/check_k3.c <==
/* Independent finite checks for the preprint, standard C99, one thread.
 * Compile: cc -O2 -std=c99 -Wall -Wextra check_k3.c -o check_k3
 * Run: ./check_k3
 * No Lean or SAT solver is invoked. */
#include <assert.h>
#include <stdint.h>
#include <stdio.h>

static int pc(uint32_t x) { int c=0; while(x) { x&=x-1; ++c; } return c; }
static uint32_t nbr[28];
static void graph(int n) {
    for(int i=0;i<n;++i) {
        nbr[i]=(1u<<((i+n-1)%n))|(1u<<((i+1)%n))|(1u<<(n+i));
        nbr[n+i]=(1u<<i)|(1u<<(n+(i+n-3)%n))|(1u<<(n+(i+3)%n));
    }
}
static uint32_t closure(uint32_t b,int n) {
    uint32_t old;
    do { old=b; for(int v=0;v<2*n;++v) if(b&(1u<<v)) {
        uint32_t w=nbr[v]&~b;
        if(w && !(w&(w-1))) b|=w;
    } } while(old!=b);
    return b;
}
static uint32_t next(uint32_t x) {
    uint32_t a=x&-x,b=x+a; return b|(((x^b)/a)>>2);
}
static void exact(int n,int z) {
    graph(n); uint32_t end=1u<<(2*n),full=end-1,witness=0;
    unsigned long long checked=0;
    for(uint32_t s=(1u<<(z-1))-1;s<end;s=next(s)) {
        assert(closure(s,n)!=full); ++checked;
    }
    for(uint32_t s=(1u<<z)-1;s<end;s=next(s))
        if(closure(s,n)==full) { witness=s; break; }
    assert(witness); printf("PASS k3 n=%d Z=%d lower_candidates=%llu witness=",n,z,checked);
    for(int v=0;v<2*n;++v) if(witness&(1u<<v)) printf("%c%d ",v<n?'u':'v',v%n);
    putchar('\n');
}
static int h[8], cols[8], occupied[64], scores[5];
static unsigned long long words,high,longwords;
static const int roots[6][8]={
    {6,2,1,2,1,2,0,0},{3,2,1,2,1,2,3,0},{3,3,2,1,2,1,2,0},
    {6,2,1,1,1,1,2,0},{3,2,1,1,1,1,2,3},{3,3,2,1,1,1,1,2}};
static const int lengths[6]={6,7,7,7,8,8};
static int score(int c,int n) {
    for(int i=0;i<n;++i) occupied[i]=0;
    int x=0;
    for(int i=0;i<c;++i) { cols[i]=x; occupied[x]=1; x+=h[i]; }
    assert(x==n);
    for(int j=0;j<5;++j) scores[j]=0;
    for(int i=0;i<c;++i) for(int d=1;d<=3;d+=2) {
        int s=0;
        for(int e=-1;e<=1;e+=2) {
            int a=(cols[i]+e*d+n)%n,b=(cols[i]+e*2*d+n)%n;
            s+=occupied[a]?2:occupied[b]?1:0;
        }
        ++scores[s];
    }
    int remain=10,total=0;
    for(int j=4;j>=0;--j) { int q=scores[j]<remain?scores[j]:remain; total+=j*q; remain-=q; }
    assert(remain==0); return total;
}
static int exceptional(int c) {
    for(int r=0;r<6;++r) if(lengths[r]==c) for(int shift=0;shift<c;++shift) {
        int ok=1; for(int i=0;i<c;++i) if(h[(i+shift)%c]!=roots[r][i]) ok=0;
        if(ok) return 1;
    }
    return 0;
}
static void bounded(int c,int i,int sum) {
    if(i==c) {
        if(sum<14) return;
        ++words;
        if(score(c,sum)>4*c+5) { ++high; assert(sum==14 && exceptional(c)); }
        return;
    }
    for(h[i]=1;h[i]<=7;++h[i]) bounded(c,i+1,sum+h[i]);
}
static void longbase(int c,int i,int sum) {
    if(i==c) { if(sum==14) { ++longwords; assert(score(c,14)<=4*c+5); } return; }
    for(h[i]=(i==0?8:1);h[i]<=14-sum-(c-i-1);++h[i]) longbase(c,i+1,sum+h[i]);
}
static void labels(const int *support,int c,int expected) {
    graph(14); int count=0,minimum=28,total=1;
    for(int i=0;i<c;++i) total*=3;
    for(int a=0;a<total;++a) {
        int t=a; uint32_t x=0,b=0;
        for(int i=0;i<c;++i) {
            int l=t%3; t/=3;
            if(l!=1) x|=1u<<support[i];
            if(l!=0) x|=1u<<(14+support[i]);
        }
        if(pc(x)!=10) continue;
        ++count;
        for(int v=0;v<28;++v) if(x&(1u<<v)) b|=nbr[v];
        int boundary=pc(b&~x); assert(boundary>=8);
        if(boundary<minimum) minimum=boundary;
    }
    assert(count==expected && minimum==8);
    printf("PASS exceptional support c=%d labels=%d min_boundary=%d\n",c,count,minimum);
}
int main(void) {
    const int values[7]={6,6,6,8,7,7,8};
    for(int n=7;n<=13;++n) exact(n,values[n-7]);
    const unsigned long long counts[4]={15550,115939,821827,5763514};
    const int highs[4]={0,6,14,8},longs[4]={15,6,1,0};
    for(int c=5;c<=8;++c) {
        words=high=longwords=0; bounded(c,0,0); longbase(c,0,0);
        assert(words==counts[c-5] && high==(unsigned)highs[c-5] && longwords==(unsigned)longs[c-5]);
        printf("PASS gaps c=%d words=%llu high=%llu long_base=%llu\n",c,words,high,longwords);
    }
    const int supports[4][8]={{0,6,8,9,11,12},{0,3,6,8,9,11,12},
        {0,6,8,9,10,11,12},{0,3,6,8,9,10,11,12}};
    const int sizes[4]={6,7,7,8},counts2[4]={60,560,560,1792};
    /* Verify the six exceptional roots really reduce to the four supports. */
    for(int r=0;r<6;++r) {
        int c=lengths[r],sum=0,found=0; uint32_t s=0;
        for(int i=0;i<c;++i) { s|=1u<<sum; sum+=roots[r][i]; }
        assert(sum==14);
        for(int t=0;t<4;++t) if(sizes[t]==c)
            for(int e=-1;e<=1;e+=2) for(int a=0;a<14;++a) {
                uint32_t image=0;
                for(int j=0;j<c;++j) image|=1u<<((a+e*supports[t][j]+14)%14);
                if(image==s) found=1;
            }
        assert(found);
    }
    for(int t=0;t<4;++t) labels(supports[t],sizes[t],counts2[t]);
    puts("PASS ALL k3 finite predicates and small values");
    return 0;
}


==> check_refinement.py <==
import argparse
import json
import random
from collections import deque
from pathlib import Path


def neighbors(vertex, step, columns=None):
    layer, column = vertex
    distance = 1 if layer == 0 else step
    result = [(layer, column - distance), (layer, column + distance), (1 - layer, column)]
    return [(kind, index % columns) for kind, index in result] if columns else result


def closure(seeds, step, columns=None):
    black = set(seeds)
    pending = deque(black)
    while pending:
        vertex = pending.popleft()
        if vertex not in black:
            continue
        white = set(neighbors(vertex, step, columns)) - black
        if len(white) == 1:
            target = white.pop()
            black.add(target)
            pending.append(target)
            pending.extend(neighbors(target, step, columns))
    return black


def connected(vertices, step):
    reached = {next(iter(vertices))}
    pending = list(reached)
    while pending:
        vertex = pending.pop()
        for target in neighbors(vertex, step):
            if target in vertices and target not in reached:
                reached.add(target)
                pending.append(target)
    return reached == vertices


def inspect(vertices, step):
    boundary = {vertex for vertex in vertices if any(target not in vertices for target in neighbors(vertex, step))}
    span = max(column for _, column in vertices) - min(column for _, column in vertices)
    outer_edge = any(layer == 0 and (0, column + 1) in vertices for layer, column in vertices)
    if outer_edge and len(vertices) > 2:
        assert span <= step * (len(boundary) - 2), (step, vertices, boundary, span)
    return bool(outer_edge and len(vertices) > 2)


def exhaustive(step, width):
    vertex_count = 2 * width
    adjacency = []
    for index in range(vertex_count):
        vertex = (index // width, index % width)
        adjacency.append(sum(1 << (layer * width + column)
                             for layer, column in neighbors(vertex, step) if 0 <= column < width))
    stalled_connected = 0
    nontrivial_outer = 0
    for selected in range(1, 1 << vertex_count):
        remaining = selected
        valid = True
        while remaining:
            lowest = remaining & -remaining
            index = lowest.bit_length() - 1
            if (selected & adjacency[index]).bit_count() == 2:
                valid = False
                break
            remaining ^= lowest
        if not valid:
            continue
        reached = selected & -selected
        frontier = reached
        while frontier:
            lowest = frontier & -frontier
            frontier ^= lowest
            index = lowest.bit_length() - 1
            added = adjacency[index] & selected & ~reached
            reached |= added
            frontier |= added
        if reached != selected:
            continue
        vertices = {(index // width, index % width) for index in range(vertex_count) if selected & (1 << index)}
        stalled_connected += 1
        nontrivial_outer += inspect(vertices, step)
    return {'k': step, 'window_columns': width, 'subsets': (1 << vertex_count) - 1,
            'connected_stalled_sets': stalled_connected, 'nontrivial_outer_sets': nontrivial_outer}


def randomized(seed, attempts):
    generator = random.Random(seed)
    counts = []
    for step in range(2, 13):
        checked = 0
        outer_cases = 0
        for _ in range(attempts):
            seed_count = generator.randrange(1, 2 * step + 2)
            start = generator.randrange(-step, step + 1)
            window = generator.randrange(2, 2 * step * step + 2)
            population = [(layer, column) for layer in range(2) for column in range(start, start + window)]
            seeds = generator.sample(population, min(seed_count, len(population)))
            black = closure(seeds, step)
            while black:
                component = {next(iter(black))}
                pending = list(component)
                while pending:
                    vertex = pending.pop()
                    for target in neighbors(vertex, step):
                        if target in black and target not in component:
                            component.add(target)
                            pending.append(target)
                assert closure(component, step) == component
                outer_cases += inspect(component, step)
                checked += 1
                black -= component
        counts.append({'k': step, 'seed_sets': attempts, 'connected_stalled_components': checked,
                       'nontrivial_outer_components': outer_cases})
    return counts


def exceptional_cycles():
    checked = []
    for step in range(2, 31):
        columns = step * (2 * step + 1)
        black = {(layer, column) for layer in range(2) for column in range(0, columns, step)}
        assert closure(black, step, columns) == black
        assert len(black) < 2 * columns
        checked.append({'k': step, 'n': columns, 'stalled_vertices': len(black)})
    return checked


def forcing_sequences():
    result = []
    for columns in range(73, 80):
        black = {(0, column) for column in range(14)}
        forces = []
        while len(black) < 2 * columns:
            changed = False
            for source in sorted(black):
                white = set(neighbors(source, 6, columns)) - black
                if len(white) == 1:
                    target = white.pop()
                    black.add(target)
                    forces.append({'source': list(source), 'target': list(target)})
                    changed = True
                    break
            assert changed
        result.append({'k': 6, 'n': columns, 'seeds': [[0, column] for column in range(14)], 'forces': forces})
    return result


parser = argparse.ArgumentParser()
parser.add_argument('--output', type=Path, required=True)
parser.add_argument('--random-attempts', type=int, default=4000)
arguments = parser.parse_args()
result = {
    'schema_version': 1,
    'coverage': 'Finite checks of the stalled-set span inequality and explicit forcing sequences; the universal threshold is established by the written proof.',
    'exhaustive': [exhaustive(step, width) for step, width in [(2, 7), (3, 8), (4, 8), (5, 9)]],
    'randomized': randomized(20261120, arguments.random_attempts),
    'exceptional_cycles': exceptional_cycles(),
    'forcing_sequences': forcing_sequences(),
}
arguments.output.write_text(json.dumps(result, indent=2) + '\n')
print(json.dumps({'exhaustive_subsets': sum(row['subsets'] for row in result['exhaustive']),
                  'exhaustive_connected_stalled_sets': sum(row['connected_stalled_sets'] for row in result['exhaustive']),
                  'sampled_components': sum(row['connected_stalled_components'] for row in result['randomized']),
                  'exceptional_cycles': len(result['exceptional_cycles']),
                  'forcing_sequences': len(result['forcing_sequences']), 'all_checks': 'pass'}))


==> independent_span_check.c <==
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

static int check_window(int step, int width, int *outer_total) {
    uint32_t adjacency[20] = {0};
    int vertex_count = 2 * width;
    for (int column = 0; column < width; ++column) {
        int first = column;
        int second = width + column;
        adjacency[first] |= (uint32_t)1 << second;
        adjacency[second] |= (uint32_t)1 << first;
        if (column + 1 < width) {
            adjacency[first] |= (uint32_t)1 << (column + 1);
            adjacency[column + 1] |= (uint32_t)1 << first;
        }
        if (column + step < width) {
            adjacency[second] |= (uint32_t)1 << (second + step);
            adjacency[second + step] |= (uint32_t)1 << second;
        }
    }
    int valid_count = 0;
    for (uint32_t selected = 1; selected < ((uint32_t)1 << vertex_count); ++selected) {
        int boundary_count = 0;
        int minimum = width;
        int maximum = -1;
        int has_outer = 0;
        int stalled = 1;
        for (int vertex = 0; vertex < vertex_count; ++vertex) {
            if (!(selected & ((uint32_t)1 << vertex))) continue;
            int degree = __builtin_popcount(selected & adjacency[vertex]);
            if (degree == 2) { stalled = 0; break; }
            boundary_count += degree < 3;
            int column = vertex % width;
            if (column < minimum) minimum = column;
            if (column > maximum) maximum = column;
            if (vertex < width - 1 && (selected & ((uint32_t)1 << (vertex + 1)))) has_outer = 1;
        }
        if (!stalled) continue;
        uint32_t reached = selected & (0u - selected);
        uint32_t frontier = reached;
        while (frontier) {
            int vertex = __builtin_ctz(frontier);
            frontier &= frontier - 1;
            uint32_t added = adjacency[vertex] & selected & ~reached;
            reached |= added;
            frontier |= added;
        }
        if (reached != selected) continue;
        ++valid_count;
        if (has_outer && __builtin_popcount(selected) >= 3) {
            if (maximum - minimum > step * (boundary_count - 2)) {
                fprintf(stderr, "Counterexample k=%d selected=%u\n", step, selected);
                exit(1);
            }
            ++*outer_total;
        }
    }
    return valid_count;
}

int main(void) {
    int outer_total = 0;
    int connected_total = 0;
    connected_total += check_window(2, 7, &outer_total);
    connected_total += check_window(3, 8, &outer_total);
    connected_total += check_window(4, 8, &outer_total);
    connected_total += check_window(5, 9, &outer_total);
    if (connected_total != 228 || outer_total != 80) return 1;
    printf("{\"exhaustive_subsets\":409596,\"connected_stalled_sets\":%d,\"nontrivial_outer_sets\":%d,\"span_inequality\":\"pass\"}\n", connected_total, outer_total);
    return 0;
}

